Reinforcement Learning in Rich-Observation MDPs using Spectral Methods

Reinforcement learning (RL) in Markov decision processes (MDPs) with large state spaces is a challenging problem. The performance of standard RL algorithms degrades drastically with the dimensionality of state space. However, in practice, these large MDPs typically incorporate a latent or hidden low-dimensional structure. In this paper, we study the setting of rich-observation Markov decision processes (ROMDP), where there are a small number of hidden states which possess an injective mapping to the observation states. In other words, every observation state is generated through a single hidden state, and this mapping is unknown a priori. We introduce a spectral decomposition method that consistently learns this mapping, and more importantly, achieves it with low regret. The estimated mapping is integrated into an optimistic RL algorithm (UCRL), which operates on the estimated hidden space. We derive finite-time regret bounds for our algorithm with a weak dependence on the dimensionality of the observed space. In fact, our algorithm asymptotically achieves the same average regret as the oracle UCRL algorithm, which has the knowledge of the mapping from hidden to observed spaces. Thus, we derive an efficient spectral RL algorithm for ROMDPs.

==> Fig/Plot/Comparison.m <==
clear
clc
T = [ 300       900     2700    8100    24300   72900   218700  437400 656100 874800  1093500 1312200 1530900  ];
TT = sqrt(T) ;
% X=5, A = 4 , Y = 10
A10 = [ 3.39574 3.48726 3.58793 3.72212 3.78038 3.85079 4.02249 4.1502 4.22089 4.2709 4.2859 4.3155 4.3155 ]; %MDP
B10 = [ 3.39574 3.42726 3.52793 3.77    3.84038 3.90079 4.08249 4.1802 4.25889 4.2809 4.2959 4.3155 4.3155 ]; % DQN
C10 = [ 3.39574 3.55091 3.793   3.89622 4.01984 4.14333 4.24362 4.2794 4.29812 4.305 4.3155 4.3155 4.3155 ]; % SM-RL

A10 = A10 - 3.39574;
B10 = B10 - 3.39574;
C10 = C10 - 3.39574;

A10 = (4.3155-3.39574)*T- A10.*T;
B10 = (4.3155-3.39574)*T- B10.*T;
C10 = (4.3155-3.39574)*T- C10.*T;
A10 = cumsum(A10);
B10 = cumsum(B10);
C10 = cumsum(C10);
% X=5, A = 4 , Y = 20
A20 = [ 3.50505 3.50726 3.5893 3.67181 3.74038 3.81079 3.91249 4.0602 4.1289 4.1609 4.2159 4.2289 4.2289 ]; %MDP
B20 = [ 3.50505 3.50505 3.55050 3.63715 3.70032 3.8411  4.0     4.101  4.15059 4.1859 4.2189 4.2289 4.2289   ]; % DQN
C20 = [ 3.50505 3.55    3.6     3.75    3.93    4.05629 4.13089 4.1889 4.1989  4.21 4.22 4.22 4.22  ]; % SM-RL

A20 = A20 - 3.50505;
B20 = B20 - 3.50505;
C20 = C20 - 3.50505;

A20 = (4.2289-3.50505)*T- A20.*T;
B20 = (4.2289-3.50505)*T- B20.*T;
C20 = (4.2289-3.50505)*T- C20.*T;
A20 = cumsum(A20);
B20 = cumsum(B20);
C20 = cumsum(C20);

% X=5, A = 4 , Y = 30
A30 = [  3.47077 3.50 3.530505 3.583531 3.64354 3.7229 3.7818 4.03754 4.12353 4.16121 4.1909 4.2289 4.2559 ]; %MDP
B30 = [ 3.47077 3.49 3.520505 3.553531 3.63354 3.6829 3.8918 4.07754 4.14353 4.19821 4.2279 4.2589 4.2789 ]; % DQN
C30 = [ 3.47077 3.53 3.58 3.71 3.98 4.0229 4.1409 4.1959 4.2601 4.2789 4.2936 4.2936 4.2936  ]; % SM-RL

A30 = A30 - 3.47077;
B30 = B30 - 3.47077;
C30 = C30 - 3.47077;

A30 = (4.2936-3.47077)*T- A30.*T;
B30 = (4.2936-3.47077)*T- B30.*T;
C30 = (4.2936-3.47077)*T- C30.*T;
A30 = cumsum(A30)*.75;
B30 = cumsum(B30)*.75;
C30 = cumsum(C30)*.75;


trim =sqrt( 874800);
trimy = 3.99*10^5;
h1 = subplot(3,1,1);
p = get(h1, 'pos');

plot(TT,A10,'b','LineWidth', 1)
hold on
plot(TT,B10,'m','LineWidth', 1)
hold on
plot(TT,C10,'r','LineWidth', 1)
xlim([sqrt(300) trim])
ylim([0 trimy])
set(gca,'fontsize',14)
legend('UCRL','DQN','SL-UC','Location','northwest')
h2 = subplot(3,1,2) ;
set(h2, 'pos', p-[0.0 0.215 0 0]);


plot(TT,A20,'b','LineWidth', 1)
hold on
plot(TT,B20,'m','LineWidth', 1)
hold on
plot(TT,C20,'r','LineWidth', 1)
xlim([sqrt(300) trim])
ylim([0 trimy])
ylabel('Reward')
set(gca,'fontsize',14)


h3 = subplot(3,1,3);
set(h3, 'pos', p-[0.0 0.43 0 0]);
plot(TT,A30,'b','LineWidth', 1)
hold on
plot(TT,B30,'m','LineWidth', 1)
hold on
plot(TT,C30,'r','LineWidth', 1)
hx = xlabel('Time') ;
pos = get(hx,'Position'); % Read position [x y z]
set(hx,'Position',pos+[0 0.5 0.5]) % Move label to right
set(gca,'fontsize',14)


xlim([sqrt(300) trim])
ylim([0 trimy])



==> Fig/Plot/ComparisonMDP.m <==

T = [ 300       900     2700    8100    24300   72900   218700  437400 656100 874800  1093500 1312200 1530900  ];
TT = sqrt(T) ;
% X=5, A = 4 , Y = 10
A10 = [ 3.3957    3.4843    3.5849    3.7245    3.7834    3.8533    4.0255    4.1517    4.2228    4.2714    4.2864    4.3155    4.3155 ]; %MDP
B10 = [ 3.3957    3.4303    3.5309    3.7676    3.8374    3.8983    4.0795    4.1787    4.2570    4.2804    4.2954    4.3155    4.3155 ]; % DQN
C10 = [ 3.3957  3.5255  3.7110  3.8266  3.9241  4.0263  4.1552  4.2277 4.2672  4.2914 4.3037 4.3155  4.3155]; % SM-RL


A10 = A10 - 3.39574;
B10 = B10 - 3.39574;
C10 = C10 - 3.39574;

A10 = (4.3155-3.39574)*T- A10.*T;
B10 = (4.3155-3.39574)*T- B10.*T;
C10 = (4.3155-3.39574)*T- C10.*T;
A10 = cumsum(A10);
B10 = cumsum(B10);
C10 = cumsum(C10);
% X=5, A = 4 , Y = 20
A20 = [ 3.5051    3.5071    3.5874    3.6701    3.7384    3.8123    3.9169    4.0622    4.1300    4.1621    4.2161    4.2289    4.2289 ]; %MDP
B20 = [ 3.5051    3.5052    3.5524    3.6389    3.7023    3.8396    3.9956    4.0990    4.1495    4.1847    4.2187    4.2289    4.2289]; % DQN
C20 = [ 3.5050  3.5329  3.5957  3.7187  3.8542  3.9581  4.0435  4.1374 4.1709  4.1904 4.2184 4.2236 4.2236 ]; % SM-RL


A20 = A20 - 3.50505;
B20 = B20 - 3.50505;
C20 = C20 - 3.50505;

A20 = (4.2289-3.50505)*T- A20.*T;
B20 = (4.2289-3.50505)*T- B20.*T;
C20 = (4.2289-3.50505)*T- C20.*T;
A20 = cumsum(A20);
B20 = cumsum(B20);
C20 = cumsum(C20);

% X=5, A = 4 , Y = 30
A30 = [ 3.4708    3.4995    3.5300    3.5820    3.6430    3.7209    3.7873    4.0395    4.1245    4.1631    4.1928    4.2304    4.2570 ]; %MDP
B30 = [ 3.4708    3.4905    3.5210    3.5550    3.6340    3.6849    3.8863    4.0755    4.1425    4.1964    4.2260    4.2574    4.2778]; % DQN
C30 = [ 3.4708  3.5150 3.5553   3.6468   3.8118  3.8729 3.9613 4.1167  4.1918  4.2201  4.2422 4.2613 4.2748  ]; % SM-RL

A30 = A30 - 3.47077;
B30 = B30 - 3.47077;
C30 = C30 - 3.47077;

A30 = (4.2936-3.47077)*T- A30.*T;
B30 = (4.2936-3.47077)*T- B30.*T;
C30 = (4.2936-3.47077)*T- C30.*T;
A30 = cumsum(A30)*.75;
B30 = cumsum(B30)*.75;
C30 = cumsum(C30)*.75;


trim =sqrt( 874800);
trimy = 3.99*10^5;
h1 = subplot(3,1,1);
p = get(h1, 'pos');

plot(TT,A10,'b','LineWidth', 1)
hold on
plot(TT,B10,'m','LineWidth', 1)
hold on
plot(TT,C10,'r','LineWidth', 1)
xlim([sqrt(300) trim])
ylim([0 trimy])
set(gca,'fontsize',14)
legend('UCRL','DQN','SL-UC','Location','northwest')
h2 = subplot(3,1,2) ;
set(h2, 'pos', p-[0.0 0.215 0 0]);


plot(TT,A20,'b','LineWidth', 1)
hold on
plot(TT,B20,'m','LineWidth', 1)
hold on
plot(TT,C20,'r','LineWidth', 1)
xlim([sqrt(300) trim])
ylim([0 trimy])
ylabel('Reward')
set(gca,'fontsize',14)


h3 = subplot(3,1,3);
set(h3, 'pos', p-[0.0 0.43 0 0]);
plot(TT,A30,'b','LineWidth', 1)
hold on
plot(TT,B30,'m','LineWidth', 1)
hold on
plot(TT,C30,'r','LineWidth', 1)
hx = xlabel('sqrt(Time)') ;
pos = get(hx,'Position'); % Read position [x y z]



xlim([sqrt(300) trim])
ylim([0 trimy])


